High-mass star formation across the Large Magellanic Cloud I. Chemical properties and hot molecular cores observed with ALMA at 1.2 mm

To study the impact of the initial effects of metallicity (i.e., the abundance of elements heavier than helium) on star formation and the formation of different molecular species, we searched for hot molecular cores in the sub-solar metallicity environment of the Large Magellanic Cloud (LMC). We conducted an ALMA Band 6 observations of 20 fields centered on young stellar objects (YSOs) distributed over the LMC in order to search for hot molecular cores in this galaxy. We detected a total of 65 compact 1.2 mm continuum cores in the 20 ALMA fields and analyzed their spectra with XCLASS software. The main temperature tracers are CH3OH and SO2, with more than two transitions detected in the observed frequency ranges. Other molecular lines with high detection rates in our sample are CS , SO, H13CO+, H13CN, HC15 N, and SiO. More complex molecules, such as HNCO, HDCO, HC3N, CH3CN, and NH2CHO, and multiple transitions of SO and SO2 isotopologues showed tentative or definite detection toward a small subset of the cores. According to the chemical richness of the cores and high temperatures from the XCLASS fitting, we report the detection of four hot cores and one hot core candidate. With one new hot core detection in this study, the number of detected hot cores in the LMC increases to seven. Six out of seven hot cores detected in the LMC to date are located in the stellar bar region of this galaxy. These six hot cores show emission from complex organic molecules (COMs), such as CH3OH, CH3CN, CH3OCHO, and CH3OCH3. The only known hot core in the LMC with no detection of COMs is located outside the bar region. The metallicity in the LMC presents a shallow gradient increasing from outer regions toward the bar. We suggest that the formation of hot molecular cores containing COMs ensues from the new generation of stars forming in the more metal-rich environment of the LMC bar.

==> images/HotCores/Figure-6_200K.py <==
import pylab as pl
import matplotlib
from numpy import loadtxt
import numpy as np
from itertools import cycle
import matplotlib.patches as patches

#f, ((ax1,ax2), (ax3,ax4)) = pl.subplots(2, 2, sharex='col', sharey='row',figsize=[12,12])
f, ((ax1,ax2,ax3),(ax4,ax5,ax6)) = pl.subplots(2, 3, sharex='col', figsize=[10,6])
#pl.subplots_adjust(left=0.065, bottom=0.08, right=0.95, top=0.995, wspace=0.20, hspace=0)

#LMC
data1 = loadtxt('CS.dat')     
data2 = loadtxt('SO.dat')     
data3 = loadtxt('SIO.dat')   
data4 = loadtxt('H2CS.dat')     
data5 = loadtxt('HNCO.dat')     
data6 = loadtxt('NH2CHO.dat')     
#data10 = loadtxt('CH3OCH3.dat')     

f.suptitle('Final Temperature = 200 K')
#--------------------------------------------------------------------------------------------------

ax1.set_yscale('log')
ax1.set_xscale('log')
ax1.set_xlim(500000,5.e6)
ax1.set_ylim(1e-10,1e-8)
ax1.set_ylabel('$\mathregular{n_{CS}/n_H}$',fontsize=12)
#ax1.text(550000, 5e-9, '(a)',style='italic',fontsize=9)

ax1.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,  labelsize=9)
ax1.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax1.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10, labelsize=9)
ax1.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax1.axhline(y=7.15e-10,color='deepskyblue',linewidth='3')
ax1.axhline(y=1.23e-9,color='#632de9',linewidth='3')
ax1.axhline(y=1.32e-9,color='mediumvioletred',linewidth='3')
ax1.axhline(y=2.18e-9,color="tomato",linewidth='3')

ax1.plot(data1[:, 0], data1[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax1.plot(data1[:, 0], data1[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax1.plot(data1[:, 0], data1[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax1.plot(data1[:, 0], data1[:, 9], "k", label='25 K', ls = 'solid', lw = 1)

#pl.setp(ax1.get_xticklabels()[1::2],visible=False)
#ax1.add_patch(patches.Rectangle((50000, 1.206e-9), 1e7, 2.68e-10, facecolor='deepskyblue', edgecolor="none",alpha = 0.7))
#ax1.add_patch(patches.Rectangle((50000, 1.269e-9), 1e7, 2.82e-10, facecolor='#632de9', edgecolor="none",alpha = 0.7))
#ax1.add_patch(patches.Rectangle((50000, 1.044e-9), 1e7, 2.32e-10, facecolor='mediumvioletred', edgecolor="none",alpha = 0.7))
#ax1.add_patch(patches.Rectangle((50000, 1.395e-9), 1e7, 3.1e-10, facecolor="tomato", edgecolor="none",alpha = 0.7))
#ax1.add_patch(patches.Rectangle((50000, 1.16e-9), 1e7, 3.9e-10, facecolor="orange", edgecolor="none"))
#ax1.add_patch(patches.Rectangle((50000, 1.16e-9), 1e7, 3.9e-10, facecolor="wheat", edgecolor="none"))
#ax1.add_patch(patches.Rectangle((50000, 2.7e-10), 1e7, 6e-11, facecolor="#42fff5", edgecolor="none"))
#ax11 = ax1.twinx()
#ax11.set_ylim(8,110)
#ax11.set_xlim(1000,1.000e7)
#ax11.set_yscale('log')
#ax11.set_xscale('log')
#ax11.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,  labelsize=9)
#ax11.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
#ax11.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10, labelsize=9)
#ax11.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)
#ax11.plot(data1[:, 0],  data1[:, 1], "--c",label='10 K',lw=1)
#ax1.legend(bbox_to_anchor=(0.60, 0.97),labelspacing=0.5,numpoints=1,ncol=2,
#         markerscale=1,frameon=bool,fancybox=bool,shadow=None,handlelength=1)


#--------------------------------------------------------------------------------------------------

ax2.set_yscale('log')
ax2.set_xscale('log')
ax2.set_xlim(500000,5.e6)
ax2.set_ylim(1e-9,5e-8)
ax2.set_ylabel('$\mathregular{n_{SO}/n_H}$',fontsize=12)
#ax2.text(550000, 2.7e-8, '(b)',style='italic',fontsize=9)

ax2.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax2.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax2.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax2.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax2.axhline(y=5.55e-9,color='deepskyblue',linewidth='3')
ax2.axhline(y=1.13e-8,color='#632de9',linewidth='3')
ax2.axhline(y=4.75e-9,color='mediumvioletred',linewidth='3')
ax2.axhline(y=8.26e-9,color="tomato",linewidth='3')

ax2.plot(data2[:, 0], data2[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax2.plot(data2[:, 0], data2[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax2.plot(data2[:, 0], data2[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax2.plot(data2[:, 0], data2[:, 9], "k", label='25 K', ls = 'solid', lw = 1)

#--------------------------------------------------------------------------------------------------

ax3.set_yscale('log')
ax3.set_xscale('log')
ax3.set_xlim(500000,5.e6)
ax3.set_ylim(5e-12,1e-8)
ax3.set_ylabel('$\mathregular{n_{SiO}/n_H}$',fontsize=12)
#ax3.text(550000, 3e-9, '(c)',style='italic',fontsize=9)

ax3.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax3.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax3.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax3.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax3.axhline(y=5.16e-11,color='deepskyblue',linewidth='5')
ax3.axhline(y=2.17e-10,color='#632de9',linewidth='3')
ax3.axhline(y=5.19e-11,color='mediumvioletred',linewidth='3')
ax3.axhline(y=3.88e-10,color="tomato",linewidth='3')
ax3.axhline(y=2.60e-10*0.31/0.33,color="orange",linewidth='3')
ax3.axhline(y=5.90e-10*0.31/0.33,color="wheat",linewidth='3')
ax3.axhline(y=3.33e-11*0.31/0.27,color="#42fff5",linewidth='3')

ax3.plot(data3[:, 0], data3[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax3.plot(data3[:, 0], data3[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax3.plot(data3[:, 0], data3[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax3.plot(data3[:, 0], data3[:, 9], "k", label='25 K', ls = 'solid', lw = 1)

#--------------------------------------------------------------------------------------------------

ax4.set_yscale('log')
ax4.set_xscale('log')
ax4.set_xlim(500000,5.e6)
ax4.set_ylim(1e-11,1e-8)
ax4.set_ylabel('$\mathregular{n_{H_2CS}/n_H}$',fontsize=12)
#ax4.text(550000, 4e-9, '(e)',style='italic',fontsize=9)

ax4.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax4.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax4.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax4.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax4.axhline(y=2.28e-10,color='deepskyblue',linewidth='3')
ax4.axhline(y=5.07e-10,color='#632de9',linewidth='3')
ax4.axhline(y=1.41e-9,color='mediumvioletred',linewidth='3')
ax4.axhline(y=7.04e-10,color="tomato",linewidth='3')
#ax4.axhline(y=1.50e-8*0.31/0.33,color="orange",linewidth='3')
#ax4.axhline(y=8.20e-9*0.31/0.33,color="wheat",linewidth='3')
ax4.axhline(y=6.20e-11*0.31/0.27,color="#42fff5",linewidth='3')

ax4.plot(data4[:, 0], data4[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax4.plot(data4[:, 0], data4[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax4.plot(data4[:, 0], data4[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax4.plot(data4[:, 0], data4[:, 9], "k", label='25 K', ls = 'solid', lw = 1)
ax4.set_xlabel('Time (yr)')

#--------------------------------------------------------------------------------------------------

ax5.set_yscale('log')
ax5.set_xscale('log')
ax5.set_xlim(500000,5.e6)
ax5.set_ylim(1e-12,1e-9)
ax5.set_ylabel('$\mathregular{n_{HNCO}/n_H}$',fontsize=12)
#ax5.text(550000, 4e-10, '(f)',style='italic',fontsize=9)

ax5.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax5.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax5.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax5.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax5.axhline(y=7.47e-11,color='deepskyblue',linewidth='3')
ax5.axhline(y=2.06e-10,color='#632de9',linewidth='3')
ax5.axhline(y=1.25e-10,color='mediumvioletred',linewidth='3')
ax5.axhline(y=4.34e-10,color="tomato",linewidth='3')
#ax5.axhline(y=1.50e-8*0.31/0.33,color="orange",linewidth='3')
#ax5.axhline(y=8.20e-9*0.31/0.33,color="wheat",linewidth='3')
ax5.axhline(y=9.60e-11*0.31/0.27,color="#42fff5",linewidth='3')

ax5.plot(data5[:, 0], data5[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax5.plot(data5[:, 0], data5[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax5.plot(data5[:, 0], data5[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax5.plot(data5[:, 0], data5[:, 9], "k", label='25 K', ls = 'solid', lw = 1)
ax5.set_xlabel('Time (yr)')

#--------------------------------------------------------------------------------------------------

ax6.set_yscale('log')
ax6.set_xscale('log')
ax6.set_xlim(500000,5.e6)
ax6.set_ylim(1e-12,1e-8)
ax6.set_ylabel('$\mathregular{n_{NH_2CHO}/n_H}$',fontsize=12)
#ax6.text(550000, 3.5e-9, '(i)',style='italic',fontsize=9)

ax6.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax6.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax6.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax6.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

#ax6.axhline(y=1.60e-10,color='deepskyblue',linewidth='3')
ax6.axhline(y=1.01e-10,color='#632de9',linewidth='3')
#ax6.axhline(y=1.16e-10,color='mediumvioletred',linewidth='3')
#ax6.axhline(y=3.77e-10,color="tomato",linewidth='3')
#ax6.axhline(y=1.50e-8*0.31/0.33,color="orange",linewidth='3')
#ax6.axhline(y=8.20e-9*0.31/0.33,color="wheat",linewidth='3')
#ax6.axhline(y=9.60e-11*0.31/0.27,color="#42fff5",linewidth='3')

ax6.plot(data6[:, 0], data6[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1)
ax6.plot(data6[:, 0], data6[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1)
ax6.plot(data6[:, 0], data6[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1)
ax6.plot(data6[:, 0], data6[:, 9], "k", label='25 K', ls = 'solid', lw = 1)
ax6.set_xlabel('Time (yr)')
ax6.legend(fontsize=9)

#--------------------------------------------------------------------------------------------------

pl.tight_layout(w_pad=0.0,h_pad=0.0)
#pl.savefig('HotCoresModell_200K.eps')
pl.savefig('HotCoresModell_200K.pdf')
#pl.show()


==> images/HotCores/Figure-6_200K_3.py <==
import pylab as pl
import matplotlib
from numpy import loadtxt
import numpy as np
from itertools import cycle
import matplotlib.patches as patches

#f, ((ax1,ax2), (ax3,ax1)) = pl.subplots(2, 2, sharex='col', sharey='row',figsize=[12,12])
f, ((ax1),(ax2),(ax3)) = pl.subplots(1, 3, sharex='col', figsize=[10,3.5])
#pl.subplots_adjust(left=0.065, bottom=0.08, right=0.95, top=0.995, wspace=0.20, hspace=0)

#LMC
data1 = loadtxt('SO2.dat')     
data2 = loadtxt('CH3OH.dat')     
data3 = loadtxt('CH3CN.dat')     

#--------------------------------------------------------------------------------------------------
f.suptitle('Final Temperature = 200 K')

ax1.set_yscale('log')
ax1.set_xscale('log')
ax1.set_xlim(8.5e5,2e6)
ax1.set_ylim(3e-13,3e-7)
ax1.set_ylabel('$\mathregular{n_{SO_2}/n_H}$',fontsize=12)
#ax1.text(8.9e5, 1e-7, '(a)',style='italic',fontsize=9)

ax1.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax1.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax1.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax1.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax1.axhline(y=2.06e-8,color='deepskyblue',linewidth='3')
ax1.axhline(y=1.42e-8,color='#632de9',linewidth='3')
ax1.axhline(y=5.03e-9,color='mediumvioletred',linewidth='3')
ax1.axhline(y=7.36e-9,color="tomato",linewidth='3')
ax1.axhline(y=1.50e-8*0.31/0.33,color="orange",linewidth='3')
ax1.axhline(y=8.20e-9*0.31/0.33,color="wheat",linewidth='3')
ax1.axhline(y=1.87e-8*0.31/0.27,color="#42fff5",linewidth='3')

ax1.plot(data1[:, 0], data1[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1.0)
ax1.plot(data1[:, 0], data1[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1.0)
ax1.plot(data1[:, 0], data1[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1.0)
ax1.plot(data1[:, 0], data1[:, 9], "k", label='25 K', ls = 'solid', lw = 1.0)
ax1.legend(fontsize=9)
ax1.set_xlabel('Time (yr)')
#--------------------------------------------------------------------------------------------------

ax2.set_yscale('log')
ax2.set_xscale('log')
ax2.set_xlim(8.5e5,2e6)
ax2.set_ylim(3e-13,3e-7)
ax2.set_ylabel('$\mathregular{n_{CH_3OH}/n_H}$',fontsize=12)
#ax2.text(8.9e5, 1.0e-7, '(b)',style='italic',fontsize=9)

ax2.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax2.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax2.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax2.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax2.axhline(y=3.55e-9,color='deepskyblue',linewidth='5')
ax2.axhline(y=3.60e-9,color='#632de9',linewidth='3')
ax2.axhline(y=5.50e-9,color='mediumvioletred',linewidth='3')
ax2.axhline(y=1.06e-8,color="tomato",linewidth='3')
ax2.axhline(y=5.70e-8*0.31/0.33,color="orange",linewidth='3')
ax2.axhline(y=5.00e-8*0.31/0.33,color="wheat",linewidth='3')
#ax2.axhline(y=7.78e-10*0.31/0.27,color="#42fff5",linewidth='3')

ax2.plot(data2[:, 0], data2[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1.0)
ax2.plot(data2[:, 0], data2[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1.0)
ax2.plot(data2[:, 0], data2[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1.0)
ax2.plot(data2[:, 0], data2[:, 9], "k", label='25 K', ls = 'solid', lw = 1.0)
ax2.set_xlabel('Time (yr)')
#--------------------------------------------------------------------------------------------------

ax3.set_yscale('log')
ax3.set_xscale('log')
ax3.set_xlim(8.5e5,2e6)
ax3.set_ylim(3e-13,3e-7)
ax3.set_ylabel('$\mathregular{n_{CH_3CN}/n_H}$',fontsize=12)
#ax3.text(8.9e5, 1e-07, '(c)',style='italic',fontsize=9)

ax3.tick_params(axis='y',color='k',which='major',length=5,width=0.3,pad=2,labelsize=9)
ax3.tick_params(axis='y',color='k',which='minor',length=2,width=0.3,labelsize=9)
ax3.tick_params(axis='x',color='k',which='major',length=5,width=0.3,pad=10,labelsize=9)
ax3.tick_params(axis='x',color='k',which='minor',length=2,width=0.3,labelsize=9)

ax3.axhline(y=1.57e-11,color='deepskyblue',linewidth='3')
ax3.axhline(y=3.04e-11,color='#632de9',linewidth='3')
ax3.axhline(y=1.19e-10,color='mediumvioletred',linewidth='3')
ax3.axhline(y=2.42e-11,color="tomato",linewidth='3')
#ax3.axhline(y=1.50e-8*0.31/0.33,color="orange",linewidth='3')
#ax3.axhline(y=8.20e-9*0.31/0.33,color="wheat",linewidth='3')
#ax3.axhline(y=9.60e-11*0.31/0.27,color="#42fff5",linewidth='3')

ax3.plot(data3[:, 0], data3[:, 3], "k", label='10 K', dashes=(1, 1), lw = 1.0)
ax3.plot(data3[:, 0], data3[:, 5], "k", label='15 K', dashes=(3, 3), lw = 1.0)
ax3.plot(data3[:, 0], data3[:, 7], "k", label='20 K', dashes=(6, 6), lw = 1.0)
ax3.plot(data3[:, 0], data3[:, 9], "k", label='25 K', ls = 'solid', lw = 1.0)
ax3.set_xlabel('Time (yr)')
#--------------------------------------------------------------------------------------------------

pl.tight_layout(w_pad=0.0,h_pad=0.0)
#pl.savefig('HotCoresModell_200K_3.eps')
pl.savefig('HotCoresModell_200K_3.pdf')
#pl.show()

